Marginal multi-Bernoulli filters: RFS derivation of MHT, JIPDA and association-based MeMBer

Recent developments in random finite sets (RFSs) have yielded a variety of tracking methods that avoid data association. This paper derives a form of the full Bayes RFS filter and observes that data association is implicitly present, in a data structure similar to MHT. Subsequently, algorithms are obtained by approximating the distribution of associations. Two algorithms result: one nearly identical to JIPDA, and another related to the MeMBer filter. Both improve performance in challenging environments.

==> anc/gentruth.m <==
function [model,measlog,xlog] = gentruth(Pd,lfai,numtruth,Pmid,pmi)
%GENTRUTH: GENERATE SIMULATION TRUTH
%Syntax: [model,measlog,xlog] = gentruth(Pd,lfai,numtruth,n,Pmid,pmi)
%Input:
% Pd is the probability of detection
% lfai is the expected number of false alarms per scan
% numtruth is the maximum number of targets (see below)
% Pmid is the covariance of the initial target state (see below)
% pmi is the "case number" determining target birth times (if pmi=1,
%  targets all exist from the beginning, otherwise a new target is born
%  every 10 time steps, and any targets not existing before the mid-point
%  are born at the mid-point)
%Output:
% model is the matlab structure describing the dynamics and measurement
%  models
% measlog{t}(:,j) is the j-th measurement at time t
% xlog{t}(:,i) is the true state of the i-th target at time t
%Note: simulation is initialised at mid-point in time with target states
% randomly drawn from Gaussian distribution with mean 0 and covariance
% Pmid.
%Software implements simulations described in http://arxiv.org/abs/1203.2995 
% (accepted for publication, IEEE Transactions on Aerospace and Electronic 
% Systems)
%Copyright 2012 Defence Science and Technology Organisation
%Note:
% As this software is provided free charge and to the full extent permitted
% by applicable law the software is provided "as is" and DSTO and any
% copyright holder in material included in the software make no
% representation and gives no warranty of any kind, either expressed or
% implied, including, but not limited to, implied warranties of
% merchantability, fitness for a particular purpose, non-infringement, or
% the presence or absence of defects or errors, whether discoverable or
% not. The entire risk as to the quality and performance of the software is
% with you.  

if (pmi == 1), % in this case, targets are present to begin with
  birthtime = zeros(1,numtruth);
else, % in other cases, a new target appears every 10 time steps
  birthtime = 10*(0:numtruth-1);
end;

% Initialise model
T = 1;
model.F = kron(eye(2),[1 T; 0 1]);
model.Q = 0.01*kron(eye(2),[T^3/3 T^2/2; T^2/2 T]);
model.Qc = chol(model.Q);
model.H = kron(eye(2),[1 0]);
model.R = eye(2);
model.Rc = chol(model.R);
model.Pd = Pd;
model.Ps = 0.999;
model.existThresh = 0.8;

% Initialise new target parameter structure
model.xb = zeros(4,1);
model.Pb = diag([100 1 100 1].^2);
model.lambdau = 10; % initially expect 10 targets present (regardless of true number)
volume = 200*200;
model.lambdab = 0.05; % expect one new target to arrive every 20 scans on average
model.lfai = lfai; % expected number of false alarms (integral of lambda_fa)
model.lambda_fa = lfai/volume; % intensity = expected number / state space volume

simlen = 201; % must be odd
midpoint = (simlen+1)/2; 
numfb = midpoint-1;
measlog = cell(simlen,1);
xlog = measlog;

% Initialise at time midpoint and propagate forward and backwards
x = chol(Pmid)'*randn(size(model.F,1),numtruth);
xf = x; xb = x;
measlog{midpoint} = makemeas(x,model);
xlog{midpoint} = x;
for (t = 1:numfb),
  % Run forward and backward simulation process
  xf = model.F*xf + model.Qc'*randn(size(model.F,1),size(x,2));
  xb = model.F\(xb + model.Qc'*randn(size(model.F,1),size(x,2)));
  measlog{midpoint-t} = makemeas(xb(:,midpoint-t>birthtime),model);
  measlog{midpoint+t} = makemeas(xf,model);
  xlog{midpoint-t} = xb(:,midpoint-t>birthtime);
  xlog{midpoint+t} = xf; % note that all targets exist after midpoint
end;

function z = makemeas(x,model)
%Syntax: z = makemeas(x,model)
%Simulates and returns measurement structure for true target state x, 
%model (H,Rc) and false alarm model (init.lfai)
										 
% Generate target measurements (for every target)
z = model.H*x + model.Rc'*randn(size(model.H,1),size(x,2));
% Simulate missed detection process
z = z(:,rand(size(z,2),1) < model.Pd); 
% Generate false alarms (spatially uniform on [-100,100]^2
z = [z, 200*rand(size(model.H,1),poissrnd(model.lfai))-100]; 
% Shuffle order
z = z(:,randperm(size(z,2))); 




==> anc/lbp.m <==
function [pupd,pnew] = lbp(wupd,wnew)
%LBP: LOOPY BELIEF PROPAGATION APPROXIMATION OF MARGINAL ASSOCIATION PROBABILITIES
%Syntax: [pupd,pnew] = lbp(wupd,wnew)
%Input:
% wupd(i,j+1) is PDA likelihood for track i/measurment j 
%  e.g., P_d N(z_j;H*mu_i,H*P_i*H'+R)
% wupd(i,1) is miss likelihood for target i
%  e.g., (1-P_d)
% wnew(j) is false alarm/new target intensity for measurement j
%  e.g., lambda_fa(z_j) + lambda^u(z_j)
%Output:
% Estimates of marginal association probabilities in similar format.
%Software implements pseudocode described in http://arxiv.org/abs/1203.2995 
% (accepted for publication, IEEE Transactions on Aerospace and Electronic 
% Systems)
%Copyright 2012 Defence Science and Technology Organisation
%Note:
% As this software is provided free charge and to the full extent permitted
% by applicable law the software is provided "as is" and DSTO and any
% copyright holder in material included in the software make no
% representation and gives no warranty of any kind, either expressed or
% implied, including, but not limited to, implied warranties of
% merchantability, fitness for a particular purpose, non-infringement, or
% the presence or absence of defects or errors, whether discoverable or
% not. The entire risk as to the quality and performance of the software is
% with you.  
%Note: this implementation is matched directly to the pseudocode in the
% journal paper, structured for readability. Large speed improvements can
% (and have) be made by vectorising, clustering, checking for convergence
% less often, etc.

[n,mp1] = size(wupd);
m = mp1-1;
% wupd dimensions n x m+1
% wnew dimensions m x 1
% pupd, pnew dimensions same

eps_conv_threshold = 1e-4;

mu = ones(n,m); % mu_ba
mu_old = zeros(n,m);
nu = zeros(n,m); % mu_ab

pupd = zeros(n,mp1);
pnew = zeros(m,1);

% Run LBP iteration
while (max(abs(mu(:)-mu_old(:))) > eps_conv_threshold),
  mu_old = mu;
  
  for (i = 1:n),
    prd = wupd(i,2:end).*mu(i,:);
    s = wupd(i,1) + sum(prd);
    nu(i,:) = wupd(i,2:end) ./ (s - prd);
  end;
  
  for (j = 1:m),
    s = wnew(j) + sum(nu(:,j));
    mu(:,j) = 1./(s - nu(:,j));
  end;
end;

% Calculate outputs--for existing tracks then for new tracks
for (i = 1:n),
  s = wupd(i,1) + sum(wupd(i,2:end).*mu(i,:));
  pupd(i,1) = wupd(i,1)/s;
  pupd(i,2:end) = wupd(i,2:end).*mu(i,:)/s;
end;

for (j = 1:m),
  s = wnew(j) + sum(nu(:,j));
  pnew(j) = wnew(j)/s;
end;


==> anc/main.m <==
%MAIN: MAIN PROCESSING LOOP
%Software implements pseudocode described in http://arxiv.org/abs/1203.2995 
% (accepted for publication, IEEE Transactions on Aerospace and Electronic 
% Systems)
%Copyright 2012 Defence Science and Technology Organisation
%Note:
% As this software is provided free charge and to the full extent permitted
% by applicable law the software is provided "as is" and DSTO and any
% copyright holder in material included in the software make no
% representation and gives no warranty of any kind, either expressed or
% implied, including, but not limited to, implied warranties of
% merchantability, fitness for a particular purpose, non-infringement, or
% the presence or absence of defects or errors, whether discoverable or
% not. The entire risk as to the quality and performance of the software is
% with you.  

% Revision log:
% 24Aug16 corrected typo on line 75 (previously would not estimate odd cardinality)

% Select algorithm
alg = 'TOMB';
%alg = 'MOMB';

% Set simulation parameters
Pd = 0.5; % probability of detection
lfai = 10; % expected number of false alarms per scan
numtruth = 6; % number of targets
simcasenum = 1; % simulation case 1 or 2 (see paper)
%simcasenum = 2;
if (simcasenum == 1), % covariance used for mid-point initialisation
  Pmid = 1e-6*eye(4);
else,
  Pmid = 0.25*eye(4);
end;

% Generate truth
[model,measlog,xlog] = gentruth(Pd,lfai,numtruth,Pmid,simcasenum);

% Initialise filter parameters
stateDimensions = size(model.xb,1);
% Multi-Bernoulli representation
n = 0; 
r = zeros(n,1);
x = zeros(stateDimensions,n);
P = zeros(stateDimensions,stateDimensions,n);
% Unknown target PPP parameters
lambdau = model.lambdau;
xu = model.xb;
Pu = model.Pb;

% Loop through time
numTime = length(measlog);
figure(1);clf;
for (t = 1:numTime),
  % Predict
  [r,x,P,lambdau,xu,Pu] = predict(r,x,P,lambdau,xu,Pu,model);
  
  % Update
  [lambdau,xu,Pu,wupd,rupd,xupd,Pupd,wnew,rnew,xnew,Pnew] = ...
    update(lambdau,xu,Pu,r,x,P,measlog{t},model);
  
  % Use LBP to estimate association probabilities
  [pupd,pnew] = lbp(wupd,wnew);
  
  % Form new multi-Bernoulli components using either TOMB or MOMB algorithm
  if (strcmp(alg,'TOMB')),
    % TOMB
    [r,x,P] = tomb(pupd,rupd,xupd,Pupd,pnew,rnew,xnew,Pnew);
    ss = r > model.existThresh;
    n = sum(ss);
  elseif (strcmp(alg,'MOMB')),
    % MOMB
    [r,x,P] = momb(pupd,rupd,xupd,Pupd,pnew,rnew,xnew,Pnew);
    ss = false(size(r));
    if (~isempty(r)),
      pcard = prod(1-r)*poly(-r./(1-r));
      [~,n] = max(pcard);
      [~,o] = sort(-r);
      n = n - 1;
      ss(o(1:n)) = true;
    end;
  else,
    error(['unknown algorithm ' alg]);
  end;
  
  % Display result
  plot(xlog{t}(1,:),xlog{t}(3,:),'k^',...
    measlog{t}(1,:),measlog{t}(2,:),'mx',x(1,ss),x(3,ss),'b*'); 
  axis([-100 100 -100 100]);
  axis square;
  if (t <= 20), % Slow to draw--only draw for first 20 time steps
    if (n == 0),
      legend({'True target','Measurement'},'Location','NorthEastOutside'); 
    else,
      legend({'True target','Measurement','Estimate'},'Location','NorthEastOutside'); 
    end;
  end;
  title(sprintf('%s; number of MB components: %d; birth PPP mixture components: %d\nEstimated number of targets: %d',...
    alg,length(r),length(lambdau),n));
  drawnow;
end;


==> anc/momb.m <==
function [r,x,P] = momb(pupd,rupd,xupd,Pupd,pnew,rnew,xnew,Pnew)
%MOMB: MOMB ALGORITHM FOR FORMING NEW MULTI-BERNOULLI COMPONENTS
%Syntax: [r,x,P] = momb(pupd,rupd,xupd,Pupd,pnew,rnew,xnew,Pnew)
%Input:
% pupd(i,j+1) is association probability (or estimate) for measurement
%  j/track i
% rupd(i,j+1), xupd(:,i,j+1) and Pupd(:,:,i,j+1) give the probability of
%  existence, state estimate and covariance for this association hypothesis
% pupd(i,1) is miss probability (or estimate) for target i
% rupd(i,1), xupd(:,i,1) and Pupd(:,:,i,1) give the probability of
%  existence, state estimate and covariance for this miss hypothesis
% pnew(j) is the probability (or estimate thereof) that measurement j does
%  not associate with any prior component and is therefore a false alarm or
%  a new target
% rnew(j), xnew(:,j) and Pnew(:,:,j) give the probability of existence, 
%  state estimate and covariance for this new target multi-Bernoulli
%  component
%Output:
% r(i), x(:,i) and P(:,:,i) give the probability of existence, state 
% estimate and covariance for the i-th multi-Bernoulli  component
%Software implements pseudocode described in http://arxiv.org/abs/1203.2995 
% (accepted for publication, IEEE Transactions on Aerospace and Electronic 
% Systems)
%Copyright 2012 Defence Science and Technology Organisation
%Note:
% As this software is provided free charge and to the full extent permitted
% by applicable law the software is provided "as is" and DSTO and any
% copyright holder in material included in the software make no
% representation and gives no warranty of any kind, either expressed or
% implied, including, but not limited to, implied warranties of
% merchantability, fitness for a particular purpose, non-infringement, or
% the presence or absence of defects or errors, whether discoverable or
% not. The entire risk as to the quality and performance of the software is
% with you.  

r_threshold = 1e-4;

% Infer sizes
[nold,mp1] = size(pupd);
stateDimensions = size(xnew,1);
m = mp1-1;
n = nold + m;

% Allocate memory
r = zeros(n,1);
x = zeros(stateDimensions,n);
P = zeros(stateDimensions,stateDimensions,n);

% Generate legacy (missed detection) tracks
r(1:nold) = pupd(:,1) .* rupd(:,1);
x(:,1:nold) = xupd(:,:,1);
P(:,:,1:nold) = Pupd(:,:,:,1);

% Generate updated tracks for each measurement
for (j = 1:m),
  i = j + nold;
  prnew = pnew(j)*rnew(j);
  pr = pupd(:,j+1).*rupd(:,j+1);
  r(i) = sum(pr) + prnew;
  pr = pr/r(i); prnew = prnew/r(i);
  x(:,i) = xupd(:,:,j+1)*pr + xnew(:,j)*prnew;
  v = x(:,i) - xnew(:,j);
  P(:,:,i) = prnew*(Pnew(:,:,j) + v*v');
  for (i2 = 1:nold),
    v = x(:,i) - xupd(:,i2,j+1);
    P(:,:,i) = P(:,:,i) + pr(i2)*(Pupd(:,:,i2,j+1) + v*v');
  end;
end;

% Truncate tracks with low probability of existence (not shown in algorithm)
ss = r > r_threshold;
r = r(ss);
x = x(:,ss);
P = P(:,:,ss);


==> anc/predict.m <==
function [r,x,P,lambdau,xu,Pu] = predict(r,x,P,lambdau,xu,Pu,model)
%PREDICT: PREDICT MULTI-BERNOULLI AND POISSON COMPONENTS
%Syntax: [r,x,P] = tomb(pupd,rupd,xupd,Pupd,pnew,rnew,xnew,Pnew)
%Input:
% r(i), x(:,i) and P(:,:,i) give the probability of existence, state 
%  estimate and covariance for the i-th multi-Bernoulli component (track)
% lambdau(k), xu(:,k) and Pu(:,:,k) give the intensity, state estimate and 
%  covariance for the k-th mixture component of the unknown target Poisson
%  Point Process (PPP)
%model is structure describing target birth and transition models
%Output:
% Predicted components in same format as input
%Software implements pseudocode described in http://arxiv.org/abs/1203.2995 
% (accepted for publication, IEEE Transactions on Aerospace and Electronic 
% Systems)
%Copyright 2012 Defence Science and Technology Organisation
%Note:
% As this software is provided free charge and to the full extent permitted
% by applicable law the software is provided "as is" and DSTO and any
% copyright holder in material included in the software make no
% representation and gives no warranty of any kind, either expressed or
% implied, including, but not limited to, implied warranties of
% merchantability, fitness for a particular purpose, non-infringement, or
% the presence or absence of defects or errors, whether discoverable or
% not. The entire risk as to the quality and performance of the software is
% with you.  

% Get multi-Bernoulli prediction parameters from model
F = model.F;
Q = model.Q;
Ps = model.Ps;

% Get birth parameters from model
lambdab = model.lambdab;
nb = length(lambdab);
xb = model.xb;
Pb = model.Pb;
lambdab_threshold = 1e-4;

% Interpret length of inputs
n = length(r);
nu = length(lambdau);

% Implement prediction algorithm

% Predict existing tracks
for (i = 1:n),
  r(i) = Ps*r(i);
  x(:,i) = F*x(:,i);
  P(:,:,i) = F*P(:,:,i)*F' + Q;
end;

% Predict existing PPP intensity
for (k = 1:nu),
  lambdau(k) = Ps*lambdau(k);
  xu(:,k) = F*xu(:,k);
  Pu(:,:,k) = F*Pu(:,:,k)*F' + Q;
end;

% Incorporate birth intensity into PPP

% Allocate memory
lambdau(end+nb) = 0;
xu(:,end+nb) = 0;
Pu(:,:,end+nb) = 0;
for (k = 1:nb),
  lambdau(nu+k) = lambdab(k);
  xu(:,nu+k) = xb(:,k);
  Pu(:,:,nu+k) = Pb(:,:,k);
end;

% Not shown in paper--truncate low weight components
ss = lambdau > lambdab_threshold;
lambdau = lambdau(ss);
xu = xu(:,ss);
Pu = Pu(:,:,ss);



==> anc/tomb.m <==
function [r,x,P] = tomb(pupd,rupd,xupd,Pupd,pnew,rnew,xnew,Pnew)
%TOMB: TOMB ALGOIRHTM FOR FORMING NEW MULTI-BERNOULLI COMPONENTS
%Syntax: [r,x,P] = tomb(pupd,rupd,xupd,Pupd,pnew,rnew,xnew,Pnew)
%Input:
% pupd(i,j+1) is association probability (or estimate) for measurement
%  j/track i
% rupd(i,j+1), xupd(:,i,j+1) and Pupd(:,:,i,j+1) give the probability of
%  existence, state estimate and covariance for this association hypothesis
% pupd(i,1) is miss probability (or estimate) for target i
% rupd(i,1), xupd(:,i,1) and Pupd(:,:,i,1) give the probability of
%  existence, state estimate and covariance for this miss hypothesis
% pnew(j) is the probability (or estimate thereof) that measurement j does
%  not associate with any prior component and is therefore a false alarm or
%  a new target
% rnew(j), xnew(:,j) and Pnew(:,:,j) give the probability of existence, 
%  state estimate and covariance for this new target multi-Bernoulli
%  component
%Output:
% r(i), x(:,i) and P(:,:,i) give the probability of existence, state 
% estimate and covariance for the i-th multi-Bernoulli  component
%Software implements pseudocode described in http://arxiv.org/abs/1203.2995 
% (accepted for publication, IEEE Transactions on Aerospace and Electronic 
% Systems)
%Copyright 2012 Defence Science and Technology Organisation
%Note:
% As this software is provided free charge and to the full extent permitted
% by applicable law the software is provided "as is" and DSTO and any
% copyright holder in material included in the software make no
% representation and gives no warranty of any kind, either expressed or
% implied, including, but not limited to, implied warranties of
% merchantability, fitness for a particular purpose, non-infringement, or
% the presence or absence of defects or errors, whether discoverable or
% not. The entire risk as to the quality and performance of the software is
% with you.  

r_threshold = 1e-4;

% Infer sizes
[nold,mp1] = size(pupd);
stateDimensions = size(xnew,1);
m = mp1-1;
n = nold + m;

% Allocate memory
r = zeros(n,1);
x = zeros(stateDimensions,n);
P = zeros(stateDimensions,stateDimensions,n);

% Form continuing tracks
for (i = 1:nold),
  pr = pupd(i,:).*rupd(i,:);
  r(i) = sum(pr);
  pr = pr'/r(i);
  x(:,i) = squeeze(xupd(:,i,:))*pr;
  for (j = 1:mp1),
    v = x(:,i) - xupd(:,i,j);
    P(:,:,i) = P(:,:,i) + pr(j)*(Pupd(:,:,i,j) + v*v');
  end;
end;

% Form new tracks (already single hypothesis)
r(nold+1:end) = pnew .* rnew;
x(:,nold+1:end) = xnew;
P(:,:,nold+1:end) = Pnew;

% Truncate tracks with low probability of existence (not shown in algorithm)
ss = r > r_threshold;
r = r(ss);
x = x(:,ss);
P = P(:,:,ss);


==> anc/update.m <==
function [lambdau,xu,Pu,wupd,rupd,xupd,Pupd,wnew,rnew,xnew,Pnew] = update(lambdau,xu,Pu,r,x,P,z,model)
%UPDATE: CONSTRUCT COMPONENTS OF DISTRIBUTION UPDATED WITH MEASUREMENTS
%Syntax: [lambdau,xu,Pu,wupd,rupd,xupd,Pupd,wnew,rnew,xnew,Pnew] = 
%          update(lambdau,xu,Pu,r,x,P,z,model)
%Input:
% lambdau(k), xu(:,k) and Pu(:,:,k) give the intensity, state estimate and 
%  covariance for the k-th mixture component of the unknown target Poisson
%  Point Process (PPP)
% r(i), x(:,i) and P(:,:,i) give the probability of existence, state 
%   estimate and covariance for the i-th multi-Bernoulli component (track)
% z(:,j) is measurement j
% model is a structure containing parameters of measurement model
%Output:
% lambdau(k), xu(:,k) and Pu(:,:,k) give the updated intensity, state 
%  estimate and covariance for the k-th mixture component of the unknown 
%  target Poisson Point Process (PPP)
% wupd(i,j+1) is association likelihood for measurement j/track i
% rupd(i,j+1), xupd(:,i,j+1) and Pupd(:,:,i,j+1) give the probability of
%  existence, state estimate and covariance under this association
%  hypothesis 
% wupd(i,1) is miss likelihood for target i
% rupd(i,1), xupd(:,i,1) and Pupd(:,:,i,1) give the probability of
%  existence, state estimate and covariance under the miss hypothesis
% wnew(j) is the likelihood that measurement j does not associate with any 
%  prior component and is therefore a false alarm or a new target
% rnew(j), xnew(:,j) and Pnew(:,:,j) give the probability of existence, 
%  state estimate and covariance for this new target multi-Bernoulli
%  component
%Software implements pseudocode described in http://arxiv.org/abs/1203.2995 
% (accepted for publication, IEEE Transactions on Aerospace and Electronic 
% Systems)
%Copyright 2012 Defence Science and Technology Organisation
%Note:
% As this software is provided free charge and to the full extent permitted
% by applicable law the software is provided "as is" and DSTO and any
% copyright holder in material included in the software make no
% representation and gives no warranty of any kind, either expressed or
% implied, including, but not limited to, implied warranties of
% merchantability, fitness for a particular purpose, non-infringement, or
% the presence or absence of defects or errors, whether discoverable or
% not. The entire risk as to the quality and performance of the software is
% with you.  
%Note: this implementation is matched directly to the pseudocode in the
% journal paper, structured for readability. Large speed improvements can
% (and have) be made by gating, clustering and vectorising.

% Extract parameters from model
Pd = model.Pd;
H = model.H;
R = model.R;
lambda_fa = model.lambda_fa;
lambdab_threshold = 1e-4;

% Interpret sizes from inputs
n = length(r);
[stateDimensions,nu] = size(xu);
[measDimensions,m] = size(z);

% Allocate memory for existing tracks
% Note no gating--assume any measurement can go with any track
% Obviously this would be done differently in practice
wupd = zeros(n,m+1);
rupd = zeros(n,m+1);
xupd = zeros(stateDimensions,n,m+1);
Pupd = zeros(stateDimensions,stateDimensions,n,m+1);

% Allocate memory for new tracks
wnew = zeros(m,1);
rnew = zeros(m,1);
xnew = zeros(stateDimensions,m);
Pnew = zeros(stateDimensions,stateDimensions,m);

% Allocate temporary working for new tracks
Sk = zeros(measDimensions,measDimensions,nu);
Kk = zeros(stateDimensions,measDimensions,nu);
Pk = zeros(stateDimensions,stateDimensions,nu);
ck = zeros(nu,1);
sqrt_det2piSk = zeros(nu,1);
yk = zeros(stateDimensions,nu);

% Implement algorithm

% Update existing tracks
for (i = 1:n),
  % Create missed detection hypothesis
  wupd(i,1) = 1 - r(i) + r(i)*(1-Pd);
  rupd(i,1) = r(i)*(1-Pd)/wupd(i,1);
  xupd(:,i,1) = x(:,i);
  Pupd(:,:,i,1) = P(:,:,i);
  
  % Create hypotheses with measurement updates
  S = H*P(:,:,i)*H' + R;
  sqrt_det2piS = sqrt(det(2*pi*S));
  K = P(:,:,i)*H'/S;
  Pplus = P(:,:,i) - K*H*P(:,:,i);
  for (j = 1:m),
    v = z(:,j) - H*x(:,i);
    wupd(i,j+1) = r(i)*Pd*exp(-0.5*v'/S*v)/sqrt_det2piS;
    rupd(i,j+1) = 1;
    xupd(:,i,j+1) = x(:,i) + K*v;
    Pupd(:,:,i,j+1) = Pplus;
  end;
end;

% Create a new track for each measurement by updating PPP with measurement
for (k = 1:nu),
  Sk(:,:,k) = H*Pu(:,:,k)*H' + R;
  sqrt_det2piSk(k) = sqrt(det(2*pi*Sk(:,:,k)));
  Kk(:,:,k) = Pu(:,:,k)*H'/Sk(:,:,k);
  Pk(:,:,k) = Pu(:,:,k) - Kk(:,:,k)*H*Pu(:,:,k);
end;
for (j = 1:m),
  %i = n + j;
  for (k = 1:nu),
    v = z(:,j) - H*xu(:,k);
    ck(k) = lambdau(k)*Pd*exp(-0.5*v'/Sk(:,:,k)*v)/sqrt_det2piSk(k);
    yk(:,k) = xu(:,k) + Kk(:,:,k)*v;
  end;
  C = sum(ck);
  wnew(j) = C + lambda_fa;
  rnew(j) = C/wnew(j);
  ck = ck/C;
  xnew(:,j) = yk*ck;
  for (k = 1:nu),
    v = xnew(:,j) - yk(:,k);
    Pnew(:,:,j) = Pnew(:,:,j) + ck(k)*(Pk(:,:,k) + v*v');
  end;
end;

% Update (i.e., thin) intensity of unknown targets
lambdau = (1-Pd)*lambdau;

% Not shown in paper--truncate low weight components
ss = lambdau > lambdab_threshold;
lambdau = lambdau(ss);
xu = xu(:,ss);
Pu = Pu(:,:,ss);

